Multi-Threaded Dense Linear Algebra Libraries for Low-Power Asymmetric Multicore Processors

Dense linear algebra libraries, such as BLAS and LAPACK, provide a relevant collection of numerical tools for many scientific and engineering applications. While there exist high performance implementations of the BLAS (and LAPACK) functionality for many current multi-threaded architectures,the adaption of these libraries for asymmetric multicore processors (AMPs)is still pending. In this paper we address this challenge by developing an asymmetry-aware implementation of the BLAS, based on the BLIS framework, and tailored for AMPs equipped with two types of cores: fast/power hungry versus slow/energy efficient. For this purpose, we integrate coarse-grain and fine-grain parallelization strategies into the library routines which, respectively, dynamically distribute the workload between the two core types and statically repartition this work among the cores of the same type. Our results on an ARM big.LITTLE processor embedded in the Exynos 5422 SoC, using the asymmetry-aware version of the BLAS and a plain migration of the legacy version of LAPACK, experimentally assess the benefits, limitations, and potential of this approach.

==> GFLOPS_chol.m <==
%,Ideal,AA BLIS
results = [
100,1.7445028,0.3290424
300,3.8375696,0.6735553
500,6.49452,1.735961
1000,9.9133204,4.47308
1500,11.0780248,6.590746
2000,11.6719348,8.270403
2500,11.8874816,9.208659
3000,12.0337476,9.99577
3500,12.0931168,10.40726
4000,12.3052184,10.83593
4500,12.3110148,11.00583
5000,12.3998896,11.32026
5500,12.4174232,11.35201
6000,12.4637716,11.61218
];
results = [ results, results(:,3)./results(:,2)];

b = 256;
for in=1:size(results,1)
n     = results(in,1);
flops = 0;

for k=1:b:n
  kb = min(n-k+1,b);
  flops = flops + (n-(k+kb-1))*(n-(k+kb-1))*kb; 
end
results(in,5) = flops/(n^3/3);
end
results


==> GFLOPS_lu.m <==
%,Ideal,AA BLIS
results=[
100,2.2023316,0.3084954
300,6.9469172,0.3406695
500,8.593256,1.079292
1000,10.5267724,3.009579
1500,11.0853096,5.013136
2000,11.5453732,6.150637
2500,11.7080852,7.106768
3000,12.0207748,7.827095
3500,11.9906984,8.316792
4000,12.0879476,8.559368
4500,12.168168,9.066806
5000,12.4060244,9.330796
5500,11.9403604,9.55302
6000,11.6771616,9.844717
];
results = [ results, results(:,3)./results(:,2)];

b = 256;
for in=1:size(results,1)
n     = results(in,1);
flops = 0;

for k=1:b:n
  flops = flops + 2*(n-(k+b-1))*(n-(k+b-1))*b; 
end
results(in,5) = flops/(2*n^3/3);
end
results


==> graph_BLAS3.sh <==
gnuplot -e "filename='GFLOPS_gemm.eps'" -e "data='GFLOPS_gemm.csv'" -e "titulo='GEMM on Exynos 5422 SoC'" -e "xlab='Problem dimension m=n=k'" -e "ylab='GFLOPS'" -e "ymin='0'" -e "ymax='14'" -e "ystep='1'"  GFLOPS_gemm.p

epstopdf GFLOPS_gemm.eps

gnuplot -e "filename='GFLOPS_gemp.eps'" -e "data='GFLOPS_gemp.csv'" -e "titulo='GEMP on Exynos 5422 SoC'" -e "xlab='Problem dimension m=k (n=256)'" -e "ylab='GFLOPS'" -e "ymin='0'" -e "ymax='14'" -e "ystep='1'"  GFLOPS_generic.p

epstopdf GFLOPS_gemp.eps


gnuplot -e "filename='GFLOPS_gepm.eps'" -e "data='GFLOPS_gepm.csv'" -e "titulo='GEPM on Exynos 5422 SoC'" -e "xlab='Problem dimension n=k (m=256)'" -e "ylab='GFLOPS'" -e "ymin='0'" -e "ymax='14'" -e "ystep='1'"  GFLOPS_generic.p

#gnuplot -e "filename='GFLOPS_gepm.eps'" -e "data='GFLOPS_gepm_mc116_24.csv'" -e "titulo='GEPM on Exynos 5422 SoC'" -e "xlab='Problem dimension n=k (m=256)'" -e "ylab='GFLOPS'" -e "ymin='0'" -e "ymax='14'" -e "ystep='1'"  GFLOPS_generic.p

epstopdf GFLOPS_gepm.eps

gnuplot -e "filename='GFLOPS_gepm_mc.eps'" -e "data='GFLOPS_gepm_mc.csv'" -e "titulo='GEPM on Exynos 5422 SoC'" -e "xlab='Problem dimension n=k (m=256)'" -e "ylab='GFLOPS'" -e "ymin='0'" -e "ymax='14'" -e "ystep='1'"  GFLOPS_gepm_mc.p

epstopdf GFLOPS_gepm_mc.eps


gnuplot -e "filename='GFLOPS_gepp.eps'" -e "data='GFLOPS_gepp.csv'" -e "titulo='GEPP on Exynos 5422 SoC'" -e "xlab='Problem dimension m=n (k=256)'" -e "ylab='GFLOPS'" -e "ymin='0'" -e "ymax='14'" -e "ystep='1'"  GFLOPS_generic.p

epstopdf GFLOPS_gepp.eps


gnuplot -e "filename='GFLOPS_symp.eps'" -e "data='GFLOPS_symp.csv'" -e "titulo='SYMP on Exynos 5422 SoC'" -e "xlab='Problem dimension m (n=256)'" -e "ylab='GFLOPS'" -e "ymin='0'" -e "ymax='14'" -e "ystep='1'"  GFLOPS_generic.p

epstopdf GFLOPS_symp.eps

#gnuplot -e "filename='GFLOPS_sypm.eps'" -e "data='GFLOPS_sypm.csv'" -e "titulo='SYPM on Exynos 5422 SoC'" -e "xlab='Problem dimension n (m=256)'" -e "ylab='GFLOPS'" -e "ymin='0'" -e "ymax='14'" -e "ystep='1'"  GFLOPS_generic.p
	
gnuplot -e "filename='GFLOPS_sypm.eps'" -e "data='GFLOPS_sypm_mc116_24.csv'" -e "titulo='SYPM on Exynos 5422 SoC'" -e "xlab='Problem dimension n (m=256)'" -e "ylab='GFLOPS'" -e "ymin='0'" -e "ymax='14'" -e "ystep='1'"  GFLOPS_generic.p

epstopdf GFLOPS_sypm.eps

gnuplot -e "filename='GFLOPS_syr2k.eps'" -e "data='GFLOPS_syr2k.csv'" -e "titulo='SYR2K on Exynos 5422 SoC'" -e "xlab='Problem dimension n (k=256)'" -e "ylab='GFLOPS'" -e "ymin='0'" -e "ymax='14'" -e "ystep='1'"  GFLOPS_generic.p

epstopdf GFLOPS_syr2k.eps

gnuplot -e "filename='GFLOPS_syrk.eps'" -e "data='GFLOPS_syrk.csv'" -e "titulo='SYRK on Exynos 5422 SoC'" -e "xlab='Problem dimension n (k=256)'" -e "ylab='GFLOPS'" -e "ymin='0'" -e "ymax='14'" -e "ystep='1'"  GFLOPS_generic.p

epstopdf GFLOPS_syrk.eps



#gnuplot -e "filename='GFLOPS_trpm.eps'" -e "data='GFLOPS_trpm.csv'" -e "titulo='TRPM on Exynos 5422 SoC'" -e "xlab='Problem dimension n (m=256)'" -e "ylab='GFLOPS'" -e "ymin='0'" -e "ymax='14'" -e "ystep='1'"  GFLOPS_generic.p

gnuplot -e "filename='GFLOPS_trpm.eps'" -e "data='GFLOPS_trpm_mc116_24.csv'" -e "titulo='TRPM on Exynos 5422 SoC'" -e "xlab='Problem dimension n (m=256)'" -e "ylab='GFLOPS'" -e "ymin='0'" -e "ymax='14'" -e "ystep='1'"  GFLOPS_generic.p

epstopdf GFLOPS_trpm.eps

gnuplot -e "filename='GFLOPS_trmp.eps'" -e "data='GFLOPS_trmp.csv'" -e "titulo='TRMP on Exynos 5422 SoC'" -e "xlab='Problem dimension m (n=256)'" -e "ylab='GFLOPS'" -e "ymin='0'" -e "ymax='14'" -e "ystep='1'"  GFLOPS_generic.p

epstopdf GFLOPS_trmp.eps

gnuplot -e "filename='GFLOPS_trps.eps'" -e "data='GFLOPS_trps.csv'" -e "titulo='TRPS on Exynos 5422 SoC'" -e "xlab='Problem dimension n (m=256)'" -e "ylab='GFLOPS'" -e "ymin='0'" -e "ymax='14'" -e "ystep='1'"  GFLOPS_generic.p

epstopdf GFLOPS_trps.eps

gnuplot -e "filename='GFLOPS_trsp.eps'" -e "data='GFLOPS_trsp.csv'" -e "titulo='TRSP on Exynos 5422 SoC'" -e "xlab='Problem dimension m (n=256)'" -e "ylab='GFLOPS'" -e "ymin='0'" -e "ymax='14'" -e "ystep='1'"  GFLOPS_lapack.p

epstopdf GFLOPS_trsp.eps



gnuplot -e "filename='GFLOPS_chol.eps'" -e "data='GFLOPS_chol.csv'" -e "titulo='POTRF on Exynos 5422 SoC'" -e "xlab='Problem dimension n (b=256)'" -e "ylab='GFLOPS'" -e "y2lab='Normalized ratio to Ideal'" -e "ymin='0'" -e "ymax='14'" -e "ystep='1'" -e "y2step='0.1'" GFLOPS_luChol.p

epstopdf GFLOPS_chol.eps


gnuplot -e "filename='GFLOPS_lu.eps'" -e "data='GFLOPS_lu.csv'" -e "titulo='GETRF on Exynos 5422 SoC'" -e "xlab='Problem dimension m=n (b=256)'" -e "ylab='GFLOPS'" -e "y2lab='Normalized ratio to Ideal'" -e "ymin='0'" -e "ymax='14'" -e "ystep='1'" -e "y2step='0.1'"  GFLOPS_luChol.p

epstopdf GFLOPS_lu.eps

gnuplot -e "filename='GFLOPS_sytrd.eps'" -e "data='GFLOPS_sytrd.csv'" -e "titulo='SYTRD on Exynos 5422 SoC'" -e "xlab='Problem dimension m=n'" -e "ylab='GFLOPS'" -e "y2lab='Normalized ratio to Ideal'" -e "ymin='0'" -e "ymax='4'" -e "ystep='1'" -e "y2step='0.1'" GFLOPS_luChol.p

epstopdf GFLOPS_sytrd.eps







==> graph_LAPACK.sh <==
gnuplot -e "filename='GFLOPS_chol.eps'" -e "data='GFLOPS_chol.csv'" -e "titulo='Cholesky factorization on Exynos 5422 SoC'" -e "xlab='Problem dimension n'" -e "ylab='GFLOPS'" -e "ymin='0'" -e "ymax='14'" -e "ystep='1'"  GFLOPS_luChol.p

epstopdf GFLOPS_chol.eps

gnuplot -e "filename='GFLOPS_lu.eps'" -e "data='GFLOPS_lu.csv'" -e "titulo='LU factorization on Exynos 5422 SoC'" -e "xlab='Problem dimension m=n'" -e "ylab='GFLOPS'" -e "ymin='0'" -e "ymax='14'" -e "ystep='1'"  GFLOPS_luChol.p

epstopdf GFLOPS_lu.eps


gnuplot -e "filename='GFLOPS_sytrd.eps'" -e "data='GFLOPS_sytrd.csv'" -e "titulo='SYTRD on Exynos 5422 SoC'" -e "xlab='Problem dimension m=n'" -e "ylab='GFLOPS'" -e "ymin='0'" -e "ymax='14'" -e "ystep='1'"  GFLOPS_luChol.p

epstopdf GFLOPS_sytrd.eps




==> graph_gemm.sh <==
gnuplot -e "filename='GFLOPS_gemm.eps'" -e "data='GFLOPS_gemm.csv'" -e "titulo='Performance of GEMM on Exynos 5422 SoC'" -e "xlab='Problem dimension (m=n=k)'" -e "ylab='GFLOPS'" -e "ymin='0'" -e "ymax='12'" -e "ystep='1'"  GFLOPS_gemm.p

epstopdf GFLOPS_gemm.eps







